MoXIchecker: An Extensible Model Checker for MoXI

MoXI is a new intermediate verification language introduced in 2024 to promote the standardization and open-source implementations for symbolic model checking by extending the SMT-LIB 2 language with constructs to define state-transition systems. The tool suite of MoXI provides a translator from MoXI to Btor2, which is a lower-level intermediate language for hardware verification, and a translation-based model checker, which invokes mature hardware model checkers for Btor2 to analyze the translated verification tasks. The extensibility of such a translation-based model checker is restricted because more complex theories, such as integer or real arithmetics, cannot be precisely expressed with bit-vectors of fixed lengths in Btor2. We present MoXIchecker, the first model checker that solves MoXI verification tasks directly. Instead of translating MoXI to lower-level languages, MoXIchecker uses the solver-agnostic library PySMT for SMT solvers as backend for its verification algorithms. MoXIchecker is extensible because it accommodates verification tasks involving more complex theories, not limited by lower-level languages, facilitates the implementation of new algorithms, and is solver-agnostic by using the API of PySMT. In our evaluation, MoXIchecker uniquely solved tasks that use integer or real arithmetics, and achieved a comparable performance against the translation-based model checker from the MoXI tool suite.

==> eval-results/process-data.sh <==
#!/bin/bash

set -e

bench_name='eval-sl-df150s'
timestamp_pattern='????-??-??_??-??-??'
task_name='Hard-Safe'

normalize_string_for_benchexec() {
  # Tokenize
  IFS='.-0123456789' read -ra ARR <<<"$1"
  # Change cases and concatenate
  retval=''
  for word in "${ARR[@]}"; do
    word="${word//[0-9]/}"
    word="${word,,}"
    word="${word^}"
    retval+="${word}"
  done
  echo "$retval"
}

write_error_and_unkown_commands() {
  PREFIX="${1}${2}"
  echo "\\edef\\${PREFIX}StatusErrorAndUnknownCount{\\the\\numexpr \\${PREFIX}StatusAllCount - \\${PREFIX}StatusCorrectCount - \\${PREFIX}StatusWrongCount \\relax}" >>"$3"
}

get_matched_file() {
  if [[ $(ls ${1} | wc -l) != 1 ]]; then
    echo "Error: multiple or no files matching '${1}'"
    exit 1
  fi
  ls ${1} | head -n 1
}

cmdfile='./tex/data-commands.tex'
echo "% DO NOT EDIT THIS FILE MANUALLY!" >${cmdfile}

for result_file in ./raw/*.xml; do
  result_name=$(echo $(basename ${result_file:0:-4}) |
    sed -e 's/.[0-9]\{4\}-[0-9]\{2\}-[0-9]\{2\}_[0-9]\{2\}-[0-9]\{2\}-[0-9]\{2\}.results//')
  echo "Generating data commands for ${result_name} ..."
  ./py/table-generator.py -f statistics-tex -o - "${result_file}" >>${cmdfile}
  ./py/quantile-generator.py --correct-only --sort-by "cputime" ${result_file} \
    >"./csv/${result_name}.quantile.csv"
done

write_error_and_unkown_commands "Moxichecker" "KindIncrMsatQFBV" ${cmdfile}
write_error_and_unkown_commands "Moxichecker" "KindMsatQFBV" ${cmdfile}
write_error_and_unkown_commands "Moxichecker" "KindIncrZIIIQFBV" ${cmdfile}
write_error_and_unkown_commands "Moxichecker" "KindZIIIQFBV" ${cmdfile}
write_error_and_unkown_commands "MoxiMcFlow" "AvrKindQFBV" ${cmdfile}
write_error_and_unkown_commands "MoxiMcFlow" "PonoKindQFBV" ${cmdfile}

moxichecker_data=$(get_matched_file "./raw/moxichecker.*.kind-msat.QF_BV.xml")
moxichecker_incr_data=$(get_matched_file "./raw/moxichecker.*.kind-incr-msat.QF_BV.xml")
moximcflow_data=$(get_matched_file "./raw/moxi-mc-flow.*.avr-kind.QF_BV.xml")
./py/table-generator.py -x cputime.xml -f csv --no-diff \
  --correct-only -o csv/ -n incr-solving.cputime.scatter \
  ${moxichecker_incr_data} ${moxichecker_data}
./py/table-generator.py -x cputime.xml -f csv --no-diff \
  --correct-only -o csv/ -n moxichecker-mcflow.cputime.scatter \
  ${moxichecker_incr_data} ${moximcflow_data}
sed -e 's/\t$/\tNaN/' -i ./csv/*.scatter.table.csv
sed -e 's/\t\t/\tNaN\t/g' -i ./csv/*.scatter.table.csv

faster_count=$(./py/count_faster.py csv/moxichecker-mcflow.cputime.scatter.table.csv 3 5)
slower_count=$(./py/count_faster.py csv/moxichecker-mcflow.cputime.scatter.table.csv 5 3)
echo "\\edef\\MoXIcheckerFasterCount{${faster_count}}" >>${cmdfile}
echo "\\edef\\MoXIcheckerSlowerCount{${slower_count}}" >>${cmdfile}


==> eval-results/py/count_faster.py <==
#!/usr/bin/env python3

import math
import sys


def count_faster(csv_file, col_x, col_y):
    cnt = 0
    with open(csv_file) as f:
        for _ in range(3):
            f.readline()
        for line in f:
            line = line.strip().split("\t")
            time_x = float(line[col_x])
            time_y = float(line[col_y])
            if math.isnan(time_x) or math.isnan(time_y):
                continue
            if time_x < time_y:
                cnt += 1
    return cnt


if __name__ == "__main__":
    csv_file, col_x, col_y = sys.argv[1:4]
    print(count_faster(csv_file, int(col_x), int(col_y)))


==> eval-results/py/quantile-generator.py <==
#!/usr/bin/env python3

# This file is part of BenchExec, a framework for reliable benchmarking:
# https://github.com/sosy-lab/benchexec
#
# SPDX-FileCopyrightText: 2007-2020 Dirk Beyer <https://www.sosy-lab.org>
#
# SPDX-License-Identifier: Apache-2.0

import argparse
import os
import itertools
import sys

sys.dont_write_bytecode = True  # prevent creation of .pyc files

# Add ./benchmark/tools to __path__ of benchexec.tools package
# such that additional tool-wrapper modules can be placed in this directory.
import benchexec.tools

benchexec.tools.__path__.insert(
    0, os.path.join(os.path.dirname(__file__), "tool-infos")
)

from benchexec import result, tablegenerator
from benchexec.tablegenerator import util


def get_extract_value_function(column_identifier):
    """
    returns a function that extracts the value for a column.
    """

    def extract_value(run_result):
        pos = None
        for i, column in enumerate(run_result.columns):
            if column.title == column_identifier:
                pos = i
                break
        if pos is None:
            sys.exit("CPU time missing for task {0}.".format(run_result.task_id[0]))
        return util.to_decimal(run_result.values[pos])

    return extract_value


def main(args=None):
    if args is None:
        args = sys.argv

    parser = argparse.ArgumentParser(
        fromfile_prefix_chars="@",
        description="""Create CSV tables for quantile plots with the results of a benchmark execution.
           The CSV tables are similar to those produced with table-generator,
           but have an additional first column with the index for the quantile plot,
           and they are sorted.
           The output is written to stdout.
           Part of BenchExec: https://github.com/sosy-lab/benchexec/""",
        formatter_class=argparse.ArgumentDefaultsHelpFormatter,
    )

    parser.add_argument(
        "result",
        metavar="RESULT",
        type=str,
        nargs="+",
        help="XML files with result produced by benchexec",
    )
    parser.add_argument(
        "--correct-only",
        action="store_true",
        dest="correct_only",
        help="only use correct results (recommended, implied if --score-based is used)",
    )
    parser.add_argument(
        "--true-only",
        action="store_true",
        dest="true_only",
        help="only use true results (typically used together with --correct-only)",
    )
    parser.add_argument(
        "--false-only",
        action="store_true",
        dest="false_only",
        help="only use false results (typically used together with --correct-only)",
    )
    parser.add_argument(
        "--score-based",
        action="store_true",
        dest="score_based",
        help="create data for score-based quantile plot",
    )
    parser.add_argument(
        "--sort-by",
        metavar="SORT",
        default="cputime",
        dest="column_identifier",
        type=str,
        help="column identifier for sorting the values, e.g. 'cputime' or 'walltime'",
    )

    options = parser.parse_args(args[1:])

    # load results
    run_set_result = tablegenerator.RunSetResult.create_from_xml(
        options.result[0], tablegenerator.parse_results_file(options.result[0])
    )
    for results_file in options.result[1:]:
        run_set_result.append(
            results_file, tablegenerator.parse_results_file(results_file)
        )
    run_set_result.collect_data(options.correct_only or options.score_based)

    # select appropriate results
    if options.score_based:
        start_index = 0
        index_increment = lambda run_result: run_result.score  # noqa: E731
        results = []
        for run_result in run_set_result.results:
            if run_result.score is None:
                sys.exit(
                    "No score available for task {0}, "
                    "cannot produce score-based quantile data.".format(
                        run_result.task_id[0]
                    )
                )

            if run_result.category == result.CATEGORY_WRONG:
                start_index += run_result.score
            elif run_result.category == result.CATEGORY_MISSING:
                sys.exit(
                    "Property missing for task {0}, "
                    "cannot produce score-based quantile data.".format(
                        run_result.task_id[0]
                    )
                )
            elif run_result.category == result.CATEGORY_CORRECT:
                results.append(run_result)
            else:
                assert run_result.category in {
                    result.CATEGORY_ERROR,
                    result.CATEGORY_UNKNOWN,
                }
    else:
        start_index = 0
        index_increment = lambda run_result: 1  # noqa: E731
        if options.correct_only:
            results = [
                run_result
                for run_result in run_set_result.results
                if run_result.category == result.CATEGORY_CORRECT
            ]
        else:
            results = run_set_result.results

    # filter true/false results if required
    result_status = ""
    if options.true_only:
        result_status = "true"
    if options.false_only:
        result_status = "false(unreach-call)"
    if result_status != "":
        results = [
            run_result for run_result in results if run_result.status == result_status
        ]

    # sort data for quantile plot
    results.sort(key=get_extract_value_function(options.column_identifier))

    # extract information which id columns should be shown
    for run_result in run_set_result.results:
        run_result.id = run_result.task_id
    relevant_id_columns = tablegenerator.select_relevant_id_columns(results)

    # write output
    index = start_index
    for run_result in results:
        index += index_increment(run_result)
        task_ids = (
            task_id for task_id, show in zip(run_result.id, relevant_id_columns) if show
        )
        result_values = (util.remove_unit(value or "") for value in run_result.values)
        print(*itertools.chain([index], task_ids, result_values), sep="\t")


if __name__ == "__main__":
    try:
        sys.exit(main())
    except KeyboardInterrupt:
        sys.exit("Script was interrupted by user.")


==> eval-results/py/table-generator.py <==
#!/usr/bin/env python3

# This file is part of CPAchecker,
# a tool for configurable software verification:
# https://cpachecker.sosy-lab.org
#
# SPDX-FileCopyrightText: 2007-2020 Dirk Beyer <https://www.sosy-lab.org>
#
# SPDX-License-Identifier: Apache-2.0

import os
import sys

sys.dont_write_bytecode = True  # prevent creation of .pyc files
# for egg in glob.glob(
#     os.path.join(
#         os.path.dirname(__file__), os.pardir, "lib", "python-benchmark", "*.whl"
#     )
# ):
#     sys.path.insert(0, egg)

# Add ./benchmark/tools to __path__ of benchexec.tools package
# such that additional tool-wrapper modules can be placed in this directory.
import benchexec.tools

benchexec.tools.__path__.insert(
    0, os.path.join(os.path.dirname(__file__), "tool-infos")
)

import benchexec.tablegenerator

benchexec.tablegenerator.DEFAULT_OUTPUT_PATH = "test/results/"
benchexec.tablegenerator.LIB_URL = "https://www.sosy-lab.org/lib"

if __name__ == "__main__":
    try:
        sys.exit(benchexec.tablegenerator.main())
    except KeyboardInterrupt:
        print("Interrupted")


==> eval-results/py/tool-infos/moxi-mc-flow.py <==
# This file is part of BenchExec, a framework for reliable benchmarking:
# https://github.com/sosy-lab/benchexec
#
# SPDX-FileCopyrightText: 2007-2020 Dirk Beyer <https://www.sosy-lab.org>
#
# SPDX-License-Identifier: Apache-2.0

import benchexec.result as result
import benchexec.tools.template
from math import ceil


class Tool(benchexec.tools.template.BaseTool2):
    """
    Tool info for MoXI-MC-Flow
    """

    REQUIRED_PATHS = [
        "deps/",
        "src/",
        "json-schema/",
        "sortcheck.py",
        "translate.py",
    ]

    def executable(self, tool_locator):
        return tool_locator.find_executable("modelcheck.py")

    def name(self):
        return "MoXI-MC-Flow"

    def project_url(self):
        return "https://github.com/ModelChecker/moxi-mc-flow"

    def program_files(self, executable):
        return self._program_files_from_executable(executable, self.REQUIRED_PATHS)

    def cmdline(self, executable, options, task, rlimits):
        if rlimits.cputime and "--timeout" not in options:
            options += ["--timeout", str(ceil(rlimits.cputime * 1.05))]
        return ["python3", executable, task.single_input_file, *options]

    def determine_result(self, run):
        """
        @return: verification result obtained from MoXI-MC-Flow
        """
        for line in run.output[::-1]:
            if line.startswith("unsat"):
                return result.RESULT_TRUE_PROP
            if line.startswith("sat"):
                return result.RESULT_FALSE_PROP
        return result.RESULT_ERROR


==> eval-results/py/tool-infos/moxichecker.py <==
# This file is part of BenchExec, a framework for reliable benchmarking:
# https://github.com/sosy-lab/benchexec
#
# SPDX-FileCopyrightText: 2007-2020 Dirk Beyer <https://www.sosy-lab.org>
#
# SPDX-License-Identifier: Apache-2.0

import benchexec.result as result
import benchexec.tools.template


class Tool(benchexec.tools.template.BaseTool2):
    """
    Tool info for MoXIchecker
    """

    REQUIRED_PATHS = ["moxichecker/"]

    def executable(self, tool_locator):
        return tool_locator.find_executable("moxichecker", subdir="bin")

    def name(self):
        return "MoXIchecker"

    def project_url(self):
        return "https://gitlab.com/sosy-lab/software/moxichecker"

    def version(self, executable):
        return self._version_from_tool(executable)

    def program_files(self, executable):
        return self._program_files_from_executable(
            executable, self.REQUIRED_PATHS, parent_dir=True
        )

    def cmdline(self, executable, options, task, rlimits):
        return [executable, *options, task.single_input_file]

    def determine_result(self, run):
        for line in run.output[::-1]:
            if line.startswith("[INFO] Model-checking result:"):
                if "UNREACHABLE" in line:
                    return result.RESULT_TRUE_PROP
                if "REACHABLE" in line:
                    return result.RESULT_FALSE_PROP
        return result.RESULT_ERROR

